Communication Practices in a Distributed Scrum Project

While global software development (GSD) projects face cultural and time differences, the biggest challenge is communication. We studied a distributed student project with an industrial customer. The project lasted 3 months, involved 25 participants, and was distributed between the University of Victoria, Canada and Aalto University, Finland. We analyzed email communication, version control system (VCS) data, and surveys on satisfaction. Our aim was to find out whether reflecting on communication affected it, if standups influenced when developers committed to the VCS repository, and if leaders emerged in the three distributed Scrum teams. Initially students sent on average 21 emails per day. With the reduction to 16 emails, satisfaction with communication increased. By comparing Scrum standup times and VCS activity we found that the live communication of standups activated people to work on the project. Out of the three teams, one had an emergent communication facilitator.

==> latexmk.sh <==
#!/bin/bash
latexmk -pvc --bibtex --pdf --output-directory=output main.tex

